Scheduling Optimization of Heterogeneous Services by Resolving Conflicts

Fifth generation (5G) new radio introduced flexible numerology to provide the necessary flexibility for accommodating heterogeneous services. However, optimizing the scheduling of heterogeneous services with differing delay and throughput requirements over 5G new radio is a challenging task. In this paper, we investigate near optimal, low complexity scheduling of radio resources for ultra-reliable low-latency communications (URLLC) when coexisting with enhanced mobile broadband (eMBB) services. We demonstrate that maximizing the sum throughput of eMBB services while servicing URLLC users, is, in the long-term, equivalent to minimizing the number of URLLC placements in the time-frequency grid; this result stems from reducing the number of infeasible placements for eMBB, to which we refer to as "conflicts". To meet this new objective, we propose and investigate new conflict-aware heuristics; a family of "greedy" and a lightweight heuristic inspired by bin packing optimization, all of near optimal performance. Moreover, having shed light on the impact of conflict in layer-2 scheduling, non-orthogonal multiple access (NOMA) emerges as a competitive approach for conflict resolution, in addition to the well established increased spectral efficiency with respect to OMA. The superior performance of NOMA, thanks to alleviating conflicts,is showcased by extensive numerical results.

==> Figures/cost.m <==
clear all
close all
%figure('Renderer', 'painters', 'Position', [10 10 900 600])

%greedy_gap = [0.042 0.042 0.042 0.027 0.067];
optimal = [4.244 4.201 4.208 4.211 4.238 5.017 ];
baseline = [0.347 0.358 0.358 0.352 0.349 0.37];
ca_count = [0.306 0.311 0.313 0.310 0.319 0.345];
ca_avg = [ 0.309 0.313 0.318 0.319 0.319 0.326 ];
ca_last = [0.323 0.330 0.325 0.320 0.327 0.338];
bp = [ 0.411 0.417 0.417 0.417 0.415 0.320 ];
bp_impr = [ 0.602 0.605 0.66 0.61 0.6 0.55 ];
%LD_100 = [ 39 39 37 38 40 48 ];
%LD_50 = [ 20 20 20 20 21 27 ];
LD_10= [ 7.65 7.66 7.55  7.63 8.02 9.54 ];
LD_20 = [ 11.88 11.88 11.69 11.98 12.61 14.8 ];


get(0,'defaultfigureposition')
hold on
ylabel('Processing cost (sec)','FontSize',16,'Interpreter','latex')
xlabel('Bit rate demand of $\mathcal{K}^{(l)}$ (kbps)','FontSize',16,'Interpreter','latex')
xlim([1 6])
ylim([0.00000000001 15])
set(gca,'XTick',[1 2 3 4 5 6]);
set(gca,'XTickLabel',[16,32,64,128,256,512])
set(gca,'YTick',[5 10 15 20 25 30 35 40 45 50]);
set(gca,'YTickLabel',[5,10,15,20,25,30,35,40,45,50]);

hold on

plot(optimal,'-ok',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','k',...
    'MarkerFaceColor','k')
plot(baseline,'-sg',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','g')
hold on
plot(ca_avg,'-^m',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','m')
hold on
plot(ca_count,'-sm',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','m')
hold on
plot(ca_last,'-*m',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','m')
hold on
plot(bp,'-xb',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','b')
plot(bp_impr,'-+b',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','b')
plot(LD_10,'-or',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','r')
plot(LD_20,'-dr',...
    'LineWidth',1,...
    'MarkerSize',8,...
    'MarkerEdgeColor','r')
%plot(LD_50,'--or',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','r')
%plot(LD_100,'-or',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','r')

leg1 = legend('Optimal','Baseline','CA(u^{total})','CA(u^{avg})','CA(u^{last pl.})','BP','mBP','LP-LD (M=10)','LP-LD (M=20)','','Interpreter','latex','orientation','vertical','Location','northwest');
leg1.FontSize=8.85
set(gca,'FontSize',14)
box on
%legend boxoff

%ax = gca;
%ax.XGrid = 'off';
%ax.YGrid = 'on';
%box on
%axes('position',[.75 .23 .15 .15])
%box on % put box around new pair of axes

%set(gca,'XTick',[]);
%set(gca,'XTickLabel',[])
%hold on
%plot(baseline,'-sg',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','g')
%hold on
%plot(ca_avg,'-^m',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','m')
%hold on
%plot(ca_count,'-sm',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','m')
%hold on
%plot(ca_last,'-*m',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','m')
%hold on
%plot(bp,'-xb',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','b')
%plot(bp_impr,'-+b',...
%    'LineWidth',1,...
%    'MarkerSize',8,...
%    'MarkerEdgeColor','b')
%axis tight

==> Figures/gap.m <==
%figure('Renderer', 'painters', 'Position', [10 10 900 600])

Integer = [5792.43 5792.43 5792.43 5792.43];
Linear = [6579.51 6499.53 6337.96 6005.87];
Opt_Gap_1=(Linear-Integer)./Linear
Integer = [5851.39 5851.39 5851.39 5851.39 4710.53];
Linear = [6582.91 6506.34 6353.15 6041.69 5387.41];
Opt_Gap_2=(Linear-Integer)./Linear
Integer = [5869.56 5869.56 5869.56 5869.56 4979.44 3853.38];
Linear = [6582.93 6506.38 6353.24 6043.92 5397.59 3992.88];
Opt_Gap_3=(Linear-Integer)./Linear
Integer = [5906.68 5906.68 5906.68 5906.57 5141.34 4050.28];
Linear = [6582.96 6506.44 6353.38 6045.3 5415.34 4113.53];
Opt_Gap_4=(Linear-Integer)./Linear
title('(c)')
ylabel('Normalized (to NOMA) gap','FontSize',16,'Interpreter','latex')
xlabel('Bit rate demand of $K^{(l)}$ (kbps)','FontSize',16,'Interpreter','latex')
hold on
xlim([1 6])
ylim([0.00000001 0.150001])
set(gca,'XTick',[1 2 3 4 5 6]);
set(gca,'XTickLabel',[16,32,64,128,256,512])
set(gca,'YTick',[0.025 0.05 0.075 0.1 0.125 0.15]);
set(gca,'YTickLabel',[2.5,5,7.5,10,12.5,15])

hold on
plot(Opt_Gap_4,'-^k',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','k')
plot(Opt_Gap_3,'-sr',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','r')
plot(Opt_Gap_2,'-*b',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','b')
plot(Opt_Gap_1,'-+g',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','g')
leg1 = legend('\tau=2','\tau=1','\tau=0.5','\tau=0.25','Interpreter','latex','Location','southwest');
leg1.FontSize=14
set(gca,'FontSize',16)
grid on
box on



==> Figures/gap2.m <==
%figure('Renderer', 'painters', 'Position', [10 10 900 600])

Integer = [4357.5 4357.5 4357.5 4357.5 3724.57];
Linear = [4966.48 4966.49 4966.49 4934.16 4457.29];
Opt_Gap_1=(Linear-Integer)./Linear
Integer = [4505.08 4505.08 4505.08 4505.08 3872.05];
Linear = [4966.49 4966.49 4966.49 4934.2 4458.33];
Opt_Gap_2=(Linear-Integer)./Linear
Integer = [4802.07 4802.07 4802.07 4802.07 4166.41];
Linear = [4966.48 4966.48 4966.49 4950.71 4736.64];
Opt_Gap_3=(Linear-Integer)./Linear
title('(b)')
ylabel('Normalized (to NOMA) gap','FontSize',16,'Interpreter','latex')
xlabel('Bit rate demand of $K^{(l)}$ (kbps)','FontSize',16,'Interpreter','latex')
hold on
xlim([1 6])
ylim([0.00000001 0.200001])
set(gca,'XTick',[1 2 3 4 5 6]);
set(gca,'XTickLabel',[16,32,64,128,256,512])
set(gca,'YTick',[0.05 0.1 0.15 0.2]);
set(gca,'YTickLabel',[5,10,15,20])

hold on
plot(Opt_Gap_3,'-^k',...   
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','k')
plot(Opt_Gap_2,'-sr',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','r')
plot(Opt_Gap_1,'-*b',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','b')
leg1 = legend('\tau=2','\tau=1','\tau=0.5','Interpreter','latex','Location','northwest');
leg1.FontSize=14
set(gca,'FontSize',16)
grid on
box on



==> Figures/gap3.m <==
%figure('Renderer', 'painters', 'Position', [10 10 900 600])

Integer = [1672 1672 1672 1672 605];
Linear = [2488 2422 2291 2020 1430];
Opt_Gap_1=(Linear-Integer)./Linear
Integer = [1672 1672 1672 1672 605];
Linear = [2488 2422 2291 2020 1430];
Opt_Gap_2=(Linear-Integer)./Linear
Integer = [1681 1681 1681 1681 605];
Linear = [2488 2422 2291 2020 1430];
Opt_Gap_3=(Linear-Integer)./Linear
title('(a)')
ylabel('Normalized (to NOMA) gap','FontSize',16,'Interpreter','latex')
xlabel('Bit rate demand of $K^{(l)}$ (kbps)','FontSize',16,'Interpreter','latex')
hold on
xlim([1 6])
ylim([0.00000001 0.6500001])
set(gca,'XTick',[1 2 3 4 5 6]);
set(gca,'XTickLabel',[16,32,64,128,256,512])
set(gca,'YTick',[0.05 0.1 0.15 0.2 0.25 0.3 0.35 0.4 0.45 0.5,0.55,0.6,0.65]);
set(gca,'YTickLabel',[5,10,15,20,25,30,35,40,45,50,55,60,65 ])

hold on
plot(Opt_Gap_3,'-^k',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','k')
plot(Opt_Gap_2,'-sr',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','r')
plot(Opt_Gap_1,'-*b',...
    'LineWidth',1.5,...
    'MarkerSize',10,...
    'MarkerEdgeColor','b')
leg1 = legend('\tau=2','\tau=1','\tau=0.5','Interpreter','latex','Location','northwest');
leg1.FontSize=14
set(gca,'FontSize',16)
grid on
box on


